BiGym 2.0: Benchmarking Learned and Agent-Developed Policies for Humanoid Household Manipulation

Humanoid household manipulation requires the arms to act while the body balances, steps and changes posture. We present BiGym 2.0, an adaptation of BiGym for the Unitree G1 across 20 household tasks using a unified whole-body controller for demonstration and evaluation. The suite provides 60 native human virtual-reality demonstrations per task with synchronised multi-camera views and full-body execution records. We benchmark vision-language-action fine-tuning, imitation learning, demo-driven reinforcement learning, and cold-start coding agents given the interaction budget of online reinforcement learning. With the same onboard views, proprioception and whole-body controller for every method, vision-language-action fine-tuning has the highest nine-task mean, and agent-developed programs outperform every demo-driven reinforcement learning baseline on this mean and lead on bimanual reaching. Cross-workspace stacking remains open, $\pi_{0.5}$ stays low on pick-box, and multi-object transport is hard for imitation learning, demo-driven reinforcement learning and coding agents. All environments, human demonstrations, and evaluation traces are open-sourced at https://github.com/swirl-uk/BiGym2.

==> listings/policy_opus_reach_multi_modal_excerpt.py <==
"""Touch the red sphere with either hand (Unitree G1, scripted).

Pipeline
  1. Locate the sphere in the head camera: fit a circle (in ray space) to the
     red blob boundary -> direction + angular radius -> 3D point, using a
     pinhole model of the head camera calibrated from the floor checkerboard.
  2. Store the target in world coordinates (pelvis odometry) and walk the base
     so the target sits at a comfortable spot in front of one shoulder.
  3. Re-observe, then reach with an analytic G1 arm model + numerical IK:
     sweep the hand forward through the estimate; the sphere lights up while
     touched, so the lit stretch of the sweep gives the touch-zone centre
     (then z / y sweeps if needed), and the hand holds there.
The arms hang down (out of the head camera view) until the reach starts.
"""
# [...]
# ---------------------------------------------------------------- camera model
F = 72.746          # focal length in px (fovy 60 deg, 84 px)
CX = CY = 41.5
CAM_PITCH = 1.093   # rad below horizontal
CAM_OFF = np.array([0.07, 0.0, 0.40])   # head camera position in pelvis frame
R_SPHERE = 0.047    # effective sphere radius for the boundary detector
# [...]

def fit_sphere(im):
    # [...]
    rays = np.stack([(pts[:, 0] - CX) / F, (pts[:, 1] - CY) / F, np.ones(len(pts))], 1)
    rays /= np.linalg.norm(rays, axis=1, keepdims=True)

    def dirf(p):
        d = np.array([p[0], p[1], 1.0])
        return d / np.linalg.norm(d)
    # [...]
    def res(p):
        return np.arccos(np.clip(rays @ dirf(p[:2]), -1, 1)) - p[2]

    r = least_squares(res, x0)
    return dirf(r.x[:2]), r.x[2] + 0.5 / F, len(pts)

def locate(im):
    """Sphere centre in the pelvis frame (x fwd, y left, z up rel. pelvis)."""
    s = fit_sphere(im)
    if s is None:
        return None
    d, alpha, npts = s
    if alpha <= 0.01:
        return None
    D = R_SPHERE / np.sin(alpha)
    return R_CAM @ (D * d) + CAM_OFF, npts

# ------------------------------------------------------------------ arm model
def rx(a):
    c, s = np.cos(a), np.sin(a)
    return np.array([[1, 0, 0], [0, c, -s], [0, s, c]])

def ry(a):
    c, s = np.cos(a), np.sin(a)
    return np.array([[c, 0, s], [0, 1, 0], [-s, 0, c]])

def rz(a):
    c, s = np.cos(a), np.sin(a)
    return np.array([[c, -s, 0], [s, c, 0], [0, 0, 1]])

TORSO = np.array([-0.0039635, 0, 0.054])
Q16 = 2 * np.arcsin(0.139201)
TOOL = np.array([0.10, 0.0, 0.0])

def fk(q, side):
    """Tool point and wrist rotation (pelvis frame) for arm joints q (7)."""
    s = side
    R = np.eye(3)
    p = TORSO + np.array([0.0039563, s * 0.10022, 0.23778])
    R = rx(s * Q16) @ ry(q[0])
    p = p + R @ np.array([0, s * 0.038, -0.013831])
    R = R @ rx(-s * Q16) @ rx(q[1])
    p = p + R @ np.array([0, s * 0.00624, -0.1032])
    R = R @ rz(q[2])
    p = p + R @ np.array([0.015783, 0, -0.080518])
    R = R @ ry(q[3])
    p = p + R @ np.array([0.1, s * 0.00188791, -0.01])
    R = R @ rx(q[4])
    p = p + R @ np.array([0.038, 0, 0])
    R = R @ ry(q[5])
    p = p + R @ np.array([0.046, 0, 0])
    R = R @ rz(q[6])
    return p + R @ TOOL, R

IDX = [0, 1, 2, 3, 5]   # joints used by the IK: shoulder pitch/roll/yaw, elbow, wrist pitch

# sane working ranges (left arm) for sp, sr, sy, el, wp; roll/yaw mirrored for the right arm
W_LO = np.array([-1.9, 0.0, -0.9, -0.9, -1.0])
W_HI = np.array([0.5, 0.9, 0.9, 1.6, 1.0])

def limits(side):
    lo, hi = W_LO.copy(), W_HI.copy()
    if side < 0:
        for i in (1, 2):
            lo[i], hi[i] = -W_HI[i], -W_LO[i]
    return lo, hi

def ik(p, side, q0=None, approach=np.array([1.0, 0, 0]), w_ori=0.05):
    lo, hi = limits(side)
    if q0 is None:
        starts = [np.clip(np.array(s, float) * np.array([1, side, side, 1, 1]), lo + 1e-3, hi - 1e-3)
                  for s in [(-0.3, 0.1, 0, -0.5, 0), (-0.8, 0.1, 0, -0.3, 0), (-0.5, 0.2, 0, 0.3, 0),
                            (-1.2, 0.1, 0, 0.3, 0), (0, 0, 0, 0, 0)]]
    else:
        starts = [np.clip(np.asarray(q0)[IDX], lo + 1e-3, hi - 1e-3)]

    def res(x):
        q = np.zeros(7)
        q[IDX] = x
        tip, R = fk(q, side)
        return np.r_[(tip - p) * 30, w_ori * (R[:, 0] - approach), 0.003 * x]

    best = None
    for s0 in starts:
        r = least_squares(res, s0, bounds=(lo, hi))
        if best is None or r.cost < best.cost:
            best = r
    q = np.zeros(7)
    q[IDX] = best.x
    return q, float(np.linalg.norm(fk(q, side)[0] - p))


==> listings/policy_reach_multi_modal.py <==
"""Deterministic color-based visual servo for touching the red sphere.

The head view selects a hand. The selected wrist view controls shoulder pitch
and yaw, while the base advances slowly. All feedback comes from robot cameras
and proprioception; the constants below are hand-tuned control gains.
"""

import cv2
import numpy as np


def red(image):
    """Return red component centroid and enclosing radius, in camera pixels."""
    r = image[:, :, 0].astype(float)
    g = image[:, :, 1].astype(float)
    b = image[:, :, 2].astype(float)
    mask = ((r > 25) & (r > 1.7 * g) & (r > 1.7 * b)).astype(np.uint8)
    count, labels, stats, centers = cv2.connectedComponentsWithStats(mask)
    if count < 2:
        return None
    component = 1 + np.argmax(stats[1:, 4])
    if stats[component, 4] < 3:
        return None

    # Visible area decreases when the camera gets extremely close and clips
    # the sphere. Its outer extent remains a useful stopping signal.
    ys, xs = np.where(labels == component)
    _, radius = cv2.minEnclosingCircle(
        np.column_stack((xs, ys)).astype(np.float32)
    )
    return np.array([*centers[component], radius])


class Policy:
    def reset(self, obs, tools):
        self.action = np.array(tools.hold_action())
        self.action[18:] = 0.0
        sphere = red(tools.image("head"))
        right = sphere is None or sphere[0] > 41.5
        self.arm = 11 if right else 4
        self.camera = "right_wrist" if right else "left_wrist"
        self.action[self.arm] = (
            np.clip(-0.2 + (sphere[1] - 15) * 0.014, -0.6, 0.1)
            if sphere is not None else -0.35
        )
        self.initial_yaw = obs["low_dim_obs"][21]
        self.initial_y = obs["low_dim_obs"][19]

    def act(self, obs, tools):
        t = obs["t"]
        a = self.action
        if t % 5 == 0:
            sphere = red(tools.image(self.camera))
            body = obs["low_dim_obs"]
            a[0] = a[1] = 0.0

            # Keep the approach heading and correct lateral walking drift.
            dy = self.initial_y - body[19]
            if abs(dy) > 0.035:
                a[1] = np.clip(2 * dy, -0.12, 0.12)
            a[3] = np.clip(2 * (self.initial_yaw - body[21]), -0.3, 0.3)

            if sphere is not None and t > 25:
                x, y, radius = sphere
                a[self.arm] += np.clip((y - 42) * 0.001, -0.025, 0.025)
                a[self.arm] = np.clip(a[self.arm], -0.8, 0.4)
                a[self.arm + 2] += np.clip((42 - x) * 0.0012, -0.04, 0.04)
                a[self.arm + 2] = np.clip(a[self.arm + 2], -0.9, 0.9)

                # Brake early, then allow time for continuous contact. If the
                # initial reach stops short, gradually permit a closer approach.
                stop_radius = min(54, 40 + max(0, t - 350) * 0.06)
                if abs(x - 42) < 22 and abs(y - 42) < 22 and radius < stop_radius:
                    a[0] = 0.18 if radius < 25 else 0.08

            if abs(a[1]) < 0.055:
                a[1] = 0.0
        return a.copy()

